Local Optimization of Quantum Circuits (Extended Version)

Recent advances in quantum architectures and computing have motivated the development of new optimizing compilers for quantum programs or circuits. Even though steady progress has been made, existing quantum optimization techniques remain asymptotically and practically inefficient and are unable to offer guarantees on the quality of the optimization. Because many global quantum circuit optimization problems belong to the complexity class QMA (the quantum analog of NP), it is not clear whether quality and efficiency guarantees can both be achieved. In this paper, we present optimization techniques for quantum programs that can offer both efficiency and quality guarantees. Rather than requiring global optimality, our approach relies on a form of local optimality that requires each and every segment of the circuit to be optimal. We show that the local optimality notion can be attained by a cut-and-meld circuit optimization algorithm. The idea behind the algorithm is to cut a circuit into subcircuits, optimize each subcircuit independently by using a specified "oracle" optimizer, and meld the subcircuits by optimizing across the cuts lazily as needed. We specify the algorithm and prove that it ensures local optimality. To prove efficiency, we show that, under some assumptions, the main optimization phase of the algorithm requires a linear number of calls to the oracle optimizer. We implement and evaluate the local-optimality approach to circuit optimization and compare with the state-of-the-art optimizers. The empirical results show that our cut-and-meld algorithm can outperform existing optimizers significantly, by more than an order of magnitude on average, while also slightly improving optimization quality. These results show that local optimality can be a relatively strong optimization criterion and can be attained efficiently.

==> fig/tabler.py <==
import re
import math
import ast
from tabulate import tabulate
from scipy.stats import gmean
def convert_param_to_numeric(param_str):
    # Replace "pi" with its numerical value
    param_str = param_str.replace('pi', str(math.pi))

    # Safely evaluate the expression and convert to numeric value
    return ast.literal_eval(param_str)

def file_contents (f):
    with open(f, 'r') as file:
        contents = file.read()
    return contents

def replace_pi_with_value(qasm_file):
    # Read the QASM file
    qasm_code = file_contents(qasm_file)
    pattern = r'(?P<gate>[crzRZ]+)\((?P<params>pi\s*\*\s*[-+]?\d*\.?\d+)\)'

    # Find all matches in the QASM code
    matches = re.finditer(pattern, qasm_code)
    # Loop through each match and replace π with its numerical value
    for match in matches:
        gate = match.group('gate')
        params = match.group('params')
        print(params)
        angle = float(params.strip('()').replace('pi', '').replace('*', '')) * math.pi
        qasm_code = qasm_code.replace(match.group(), f"{gate}({angle})")

    # Write the modified QASM code back to the file
    with open(qasm_file+ ".new", 'w') as file:
        file.write(qasm_code)


def replace_bench(bn):
    qasm_file_path = 'benchmarks/%s/%s.qasm.preprocessed'%(bn, bn)
    replace_pi_with_value(qasm_file_path)

# curr_list = ["vqe_n12_from_python", "vqe_n8_from_python", "qft_n64_from_qiskit", "qft_n48_from_qiskit"]
# print(list(map(lambda x: replace_bench(x), curr_list)))


def extract_time_from_log (bn):
    # grover_n7_from_python.queso.trash.out
    log_file_path = 'benchmarks/%s/%s.queso.trash.out'%(bn, bn)
    log_text = file_contents(log_file_path)
    # Define the regular expression pattern to match "optimized in x seconds"
    pattern = r"optimized in (\d+(?:\.\d+)?) seconds"

    # Find all matches of the pattern in the log_text
    matches = re.findall(pattern, log_text)

    # Convert the matched strings to float and return as a list
    return (bn, sum([float(match) for match in matches]))

# curr_list = ["vqe_n12_from_python", "vqe_n8_from_python", "qft_n64_from_qiskit", "qft_n48_from_qiskit"]
# print(list(map(lambda x: extract_time_from_log(x), curr_list)))

def create_table (contents):
    rows = contents.split('\n')
    entries = list(map(lambda x : [y.strip() for y in x.split(",")], rows))
    ratsizes = []
    ratios = []
    def rate (e):
        print(e)
        (qsz, lsz, t, sz) = (float(e[1]), float(e[2]), float(e[3]), int(e[4]))
        (qopt, lopt) = (sz - qsz, sz - lsz)
        rat = round(lopt/qopt, 2)
        ratios.append(rat)
        ratsize =  round(float(lsz)/qsz, 2)
        ratsizes.append(ratsize)
        return [e[0], sz, qsz, "\\textbf{" + str(int(lsz))+"}", ratsize, round(qopt/t, 2), round(lopt/t, 2), str(rat) + "x", t]
    tab = list(map (lambda e : rate(e), entries))
    ltab = tabulate(tab, tablefmt="latex_raw")

    custom_header = (
        " &   \\multicolumn{4}{c}{Circuit Size} &  \\multicolumn{3}{c}{Optimization Rate (gates/sec)} &  \\\\ \\cmidrule(lr){2-5} \\cmidrule(lr){6-8}\n"
        "  Name & Original & QS & C & C/QS & QS & C & C/QS  & Time (s) \\\\ \n"
    )

    def mean(x):
      x = [abs(y)for y in x]
      return str(round(gmean(x), 2))
    def find_line_position(input_string):
      first_newline_index = input_string.find('\n')
      return first_newline_index
    pos = find_line_position(ltab)
    # insert header manually
    ltab = "\\begin{tabular}{rcccccccc}" + "\n" + custom_header + ltab[pos:]
    ltab = ltab.replace('hline', 'midrule')
    mean_row = "\\textbf{geomean} & & & & %s & &  & %s & \n"%(mean(ratsizes), mean(ratios))
    last = "\end{tabular}"
    ltab = ltab.replace(last, mean_row + last)

    with open("queso.tex", "w") as f:
      f.write(ltab)
    print("filename", "queso.tex")

create_table (file_contents("queso_results.csv"))

